Deriving program transformations by demonstration

Automatic code transformation in which transformations are tuned for specific applications and contexts are difficult to achieve in an accessible manner. In this paper, we present an approach to build application specific code transformations. Our approach is based on analysis of the abstract syntax representation of exemplars of the essential change to the code before and after the transformation is applied. This analysis entails a sequence of steps to identify the change, determine how to generalize it, and map it to term rewriting rules for the Stratego term rewriting system. The methods described in this paper assume programs are represented in a language-neutral term format, allowing tools based on our methods to be applied to programs written in the major languages used by computational scientists utilizing high performance computing systems.

==> code/distrib/in.c <==
void foo() {
  int a,x,y,z;

  x = a*(y+z);
}



==> code/distrib/out.c <==
void foo() {
  int a,x,y,z;

  x = a*y + a*z;
}



==> code/hole/in.c <==
int foo() {
  int x,y,z;

  x = foo(y,z);
}


==> code/hole/out.c <==
int foo() {
  int a,x,y,z;

  x = foo(y,z,a);
}

